Authenticated Key-Value Stores with Hardware Enclaves

Authenticated data storage on an untrusted platform is an important computing paradigm for cloud applications ranging from big-data outsourcing, to cryptocurrency and certificate transparency log. These modern applications increasingly feature update-intensive workloads, whereas existing authenticated data structures (ADSs) designed with in-place updates are inefficient to handle such workloads. In this paper, we address this issue and propose a novel authenticated log-structured merge tree (eLSM) based key-value store by leveraging Intel SGX enclaves. We present a system design that runs the code of eLSM store inside enclave. To circumvent the limited enclave memory (128 MB with the latest Intel CPUs), we propose to place the memory buffer of the eLSM store outside the enclave and protect the buffer using a new authenticated data structure by digesting individual LSM-tree levels. We design protocols to support query authentication in data integrity, completeness (under range queries), and freshness. The proof in our protocol is made small by including only the Merkle proofs at selective levels. We implement eLSM on top of Google LevelDB and Facebook RocksDB with minimal code change and performance interference. We evaluate the performance of eLSM under the YCSB workload benchmark and show a performance advantage of up to 4.5X speedup.

==> tt_sh/checklist.sh <==
#!/usr/bin/env bash

grep " cite " text/*.tex -r
grep " XXX " text/*.tex -r
grep " xxx " text/*.tex -r
grep " YYY " text/*.tex -r




==> tt_sh/clean.sh <==
rm -f *.aux
rm -f *.idx
rm -f *.out
rm -f *.log
rm -f *.dvi
rm -f *.blg
rm -f *.bbl
rm -f *.pdf
rm -f *.ps


==> tt_sh/latex.sh <==
#!/usr/bin/env bash

export TEXCONFIG=.:$TEXCONFIG

filename=$(echo $1 | awk 'substr($0,length($0))=="." {print substr($0, 0, length($0) - 1)}')
if [ "$filename" == '' ]; then
    filename=$1
fi
echo "filename=$filename"

config_file=config.properties

target=$(awk -F "=" '/^target=.*/ {print $2}' $config_file)
config_text='\def\TTTARGET'"$target{}"' ' #don't forget the last ' '

style_target=$(awk -F "=" '/^style_target=.*/ {print $2}' $config_file)
config_text="$config_text"'\def\TTSTYLETARGET'"$style_target{}"' ' #don't forget the last ' '

ut=$(awk -F "=" '/^ut=.*/ {print $2}' $config_file)
if [ "$ut" == 'true' ]; then
  config_text="$config_text"'\def\TTUT{} ' #don't forget the last ' '
fi

utbluff=$(awk -F "=" '/^utbluff=.*/ {print $2}' $config_file)
if [ "$utbluff" == 'true' ]; then
  config_text="$config_text"'\def\TTUTBLUFF{} ' #don't forget the last ' '
fi

tome=$(awk -F "=" '/^tome=.*/ {print $2}' $config_file)
if [ "$tome" == 'true' ]; then
  config_text="$config_text"'\def\TTTOME{} '
fi


./tt_sh/clean.sh "$filename"
latex "$config_text\input{$filename}" #initial ' ' is not allowed!
if [ $? -ne 0 ]; then exit; fi 

bibtex -min-crossrefs=999 "$filename"
latex "$config_text\input{$filename}"
if [ $? -ne 0 ]; then exit; fi 
latex "$config_text\input{$filename}"
if [ $? -ne 0 ]; then exit; fi 
dvips "$filename" -o "$filename".ps
ps2pdf "$filename".ps "$filename".pdf

if [[ "$OSTYPE" == "linux-gnu" ]]; then
    # Ubuntu
    evince $filename.pdf &
else 
  if [[ "$OSTYPE" == "darwin"* ]]; then
    # Mac OSX
    open -a Preview $filename.pdf &
  fi
fi



==> tt_sh/presubmission_checklist.sh <==
#!/usr/bin/env bash

read -p "To check spell in latex.pdf?"

#./tt_sh/spellcheck.sh

read -p "To check gramma in latex.pdf?"

#open -b com.adobe.Reader latex.pdf &

#cat topic1_sgx_nsf17/pd_v1.tex \
mutool draw -F text latex.pdf 2>/dev/null \
| grep --color=auto -E \
    "e\.g\. |i\.e\. \
     |XXX|YYY|requires? to \
     |\?\?|entail? to\
     |\.[ ]+[Nn]ote [^t]|can not\
     |most of|are originally\
     |etc[\s,]|on-going|to develop\
     |two fold|planed|at expenses|[I|i]n the below\
     |\[\?\]|up-bound|ref{\
     |ecnical\
     "  

# require to do -> require doing
# note -> note that
# can not -> cannot
# most of -> most
# are originally -> were originally
# two fold -> two-fold
# planed -> planned
# at expenses -> at expense
# In the below -> Below
# dependent to -> dependent on
# etc -> etc.
# entails? to do -> entail doing
# on-going  -> ongoing
# to develop -> to be developed

read -p "To check sentences in section heading are self-contained?"

read -p "To re-read titles of sections and paragraphs: making sense?"




==> tt_sh/spellcheck.sh <==
#!/usr/bin/env bash
if [ $# -ne 0 ]; then
  echo "format: ./tt_sh/spellcheck.sh"
  exit 1
fi

#find all .tex file except ones under sty directory
find . -path "./pasttext" -prune -o -path "./sty" -prune -o -name "*.tex" -print | while read aline; do
  read -p "spellcheck file $aline [Y|n]: " sth < /dev/tty
  if [ ! "$sth" == 'n' ]; then
    aspell -c $aline  < /dev/tty
  fi
done


==> tt_sh/sync_figures.sh <==
cp /Users/tristartom/Dropbox/PhD_JuChen/SPRITE/exp_writing/figures_ju_socc19/* figures_ju_socc19/

cp ../../../Sync_files/LPAD/*pdf figures/

